Polyhedral Geometry in OSCAR

OSCAR is an innovative new computer algebra system which combines and extends the power of its four cornerstone systems - GAP (group theory), Singular (algebra and algebraic geometry), Polymake (polyhedral geometry), and Antic (number theory). Assuming little familiarity with the subject, we give an introduction to computations in polyhedral geometry using OSCAR, as a chapter of the upcoming OSCAR book. In particular, we define polytopes, polyhedra, and polyhedral fans, and we give a brief overview about computing convex hulls and solving linear programs. Three detailed case studies are left for experts in polyhedral geometry. These are concerned with face numbers of random polytopes, constructions and properties of Gelfand-Tsetlin polytopes, and secondary polytopes.

==> g-vectors.jl <==
n_vertices = 30;
n_samples = 100;
g_vectors = Array{Int32}(undef,n_samples,2);

for i=1:n_samples
    RS = rand_spherical_polytope(6,n_vertices)
    g = g_vector(RS)
    g_vectors[i,1] = g[3] # notice index shift as Julia counts from 1
    g_vectors[i,2] = g[4]
end

using Plots
scatter(g_vectors[:,1], g_vectors[:,2],
        xlabel="g_2", ylabel="g_3", legend=false);

# unused: min_g2 = minimum(g_vectors[:,1])
# unused: max_g2 = maximum(g_vectors[:,1])
# unused: ub = [ Int(Polymake.polytope.pseudopower(g2,2)) for g2 in min_g2:max_g2 ]
# unused: upper_bound_g_vector(6,n_vertices)

# output
Plot{Plots.GRBackend() n=1}


==> johnson-orbits.jl <==
orbit_counts = MSet{Int}();

for k in 1:92
  J = johnson_solid(k)
  Aut = automorphism_group(J)[:on_vertices]
  push!(orbit_counts, length(orbits(Aut)))
end

# output

